Implicit Regularization for Optimal Sparse Recovery

We investigate implicit regularization schemes for gradient descent methods applied to unpenalized least squares regression to solve the problem of reconstructing a sparse signal from an underdetermined system of linear measurements under the restricted isometry assumption. For a given parametrization yielding a non-convex optimization problem, we show that prescribed choices of initialization, step size and stopping time yield a statistically and computationally optimal algorithm that achieves the minimax rate with the same cost required to read the data up to poly-logarithmic factors. Beyond minimax optimality, we show that our algorithm adapts to instance difficulty and yields a dimension-independent rate when the signal-to-noise ratio is high enough. Key to the computational efficiency of our method is an increasing step size scheme that adapts to refined estimates of the true solution. We validate our findings with numerical experiments and compare our algorithm against explicit $\ell_{1}$ penalization. Going from hard instances to easy ones, our algorithm is seen to undergo a phase transition, eventually matching least squares with an oracle knowledge of the true support.

==> appendix/multiplicative_updates/figures/basic_lemmas_plots.py <==
import numpy as np
from matplotlib import pyplot as plt
from iterates import gen_seq

def get_signal_vs_noise_sequences(alpha, t_max, signal_to_noise_ratio):
    """ alpha Square root of initialization size.
        t_max How many iterations to run.
        signal_to_noise_ratio Size of the signal for noise target of size 1.0.

        Outputs two sequences, one for target signal_to_noise_ratio and another
        for target 1.0.
    """
    noise = 1.0
    signal = noise * signal_to_noise_ratio
    eta = 1.0 / (20.0 * signal)
    errs = np.zeros(t_max)
    x_signal = gen_seq(alpha**2, signal, eta, errs)
    x_noise = gen_seq(alpha**2, noise, eta, errs)
    return x_signal, x_noise

def plot_signal_vs_noise(alpha, t_max, signal_to_noise_ratio, epsilon):
    # Generate sequences fitting signal and fitting noise.
    x_signal, x_noise = get_signal_vs_noise_sequences(
            alpha, t_max, signal_to_noise_ratio)

    # Compute the hitting times for x^{*} - \varepsilon for sequence x_{t}
    # and \alpha for sequence y_{t}.
    t_hit_x = np.argmax(x_signal > signal_to_noise_ratio - epsilon)
    t_hit_y = np.argmax(x_noise > alpha)

    plt.clf()

    # Plot signal lines.
    plt.plot(np.log(x_signal) / np.log(10))
    plt.vlines(t_hit_x,
               np.log(alpha**2) / np.log(10),
               np.log(signal_to_noise_ratio) / np.log(10),
               linestyles = 'dashed',
               colors = 'C0')

    # Plot noise lines.
    plt.plot(np.log(x_noise) / np.log(10), c = 'C3')
    plt.vlines(t_hit_y,
               np.log(alpha**2) / np.log(10),
               np.log(signal_to_noise_ratio) / np.log(10),
               linestyles = 'dashed',
               colors = 'C3')

    # Add legend and labels.
    plt.gca().legend(
            (r'$x_{t}$',
             r'$y_{t}$',
             r'$T^{x}_{x^{*} - \varepsilon}$',
             r'$T^{y}_{\alpha}$'),
             fontsize = 'large',
             loc = 'lower right')
    plt.xlabel(r'Number of iterations $t$',
               fontsize = 'x-large')
    plt.ylabel(r'Iterates on log scale',
               fontsize = 'x-large')
    plt.title(r'Fitting signal vs fitting noise, '
              r'$\alpha = 10^{'
              + str(int(round(np.log(alpha) / np.log(10))))
              + '}$, ' +
              r'$\varepsilon = 10^{'
              + str(int(round(np.log(epsilon) / np.log(10))))
              + '}$',
              fontsize = 'x-large')
    plt.yticks([np.log(alpha**2) / np.log(10),
                np.log(alpha) / np.log(10),
                0,
                np.log(signal_to_noise_ratio) / np.log(10)],
                labels = [
                    r'$\alpha^{2}$',
                    r'$\alpha$',
                    r'$y^{*}$',
                    r'$x^{*}$'
                ])
    plt.savefig('signal_vs_noise_' +
                'alpha' +
		str(int(round(np.log(alpha)/np.log(10)))) +
		'epsilon' +
		str(int(round(np.log(epsilon)/np.log(10)))),
		dpi = 600,
                transparent = True)

if __name__ == '__main__':
    plot_signal_vs_noise(1e-2, 200, 3, 1e-6)
    plot_signal_vs_noise(1e-8, 200, 3, 1e-6)


==> appendix/multiplicative_updates/figures/bounded_errors_plots.py <==
import numpy as np
from matplotlib import pyplot as plt
from iterates import gen_seq

# Returns the sequences x^{-}_{t}, x_{t} and x^{+}_{t} as defined
# in the bounded errors section.
def get_squeezed_iterates(alpha, t_max, x_star, B):
    """ alpha Square root of initialization size.
        t_max How many iterations to run.
        x_star The target.
        B Bound on the error sequence b_{t}. Note that we require 5B <= x_star
            for assumptions of the lemmas to be satisfied.

        Returns sequences x^{-}_{t}, x_{t} and x^{+}_{t} for the error
        sequence (b_{t}) sampled from Uniform[-B, B] distribution.
    """
    # Generate error sequences.
    zero_err = np.zeros(t_max)
    np.random.seed(0)
    b_t = np.random.uniform(low = -B, high = B, size = t_max)

    # Set the step size to satisfy assumptions of all lemmas.
    eta = 1.0 / (20.0 * x_star)

    # Generate the iterates.
    x_t_minus = gen_seq(alpha**2, x_star - B, eta, zero_err)
    x_t = gen_seq(alpha**2, x_star, eta, b_t)
    x_t_plus = gen_seq(alpha**2, x_star + B, eta, zero_err)

    return x_t_minus, x_t, x_t_plus

# The following functions provides a graphical illustration of squeezed
# iterates lemma.
def plot_squeezed_iterates(alpha, t_max, x_star, B, fname):
    x_t_minus, x_t, x_t_plus = get_squeezed_iterates(alpha, t_max, x_star, B)

    plt.clf()

    # Plot the iterates.
    plt.plot(x_t_minus)
    plt.plot(x_t)
    plt.plot(x_t_plus)

    # Add legend and labels.
    plt.gca().legend(
            (r'$x_{t}^{-}$',
             r'$x_{t}$',
             r'$x_{t}^{+}$'),
             fontsize = 'large',
             loc = 'lower right')
    plt.xlabel(r'Number of iterations $t$',
               fontsize = 'x-large')
    plt.ylabel(r'Values of the Iterates',
               fontsize = 'x-large')
    plt.ylim(0.0, 1.5 * x_star)
    plt.title(r'Squeezing Iterates With Sequences Without Errors',
              fontsize = 'x-large')
    if alpha**2 < x_star:
        plt.yticks([alpha ** 2, x_star-B, x_star, x_star + B],
                    labels = [
                        r'$x_{0}$',
                        r'$x^{*} - B$',
                        r'$x^{*}$',
                        r'$x^{*} + B$'
                    ])
    else:
        plt.yticks([x_star-B, x_star, x_star + B, alpha ** 2],
                    labels = [
                        r'$x^{*} - B$',
                        r'$x^{*}$',
                        r'$x^{*} + B$',
                        r'$x_{0}$'
                    ])
    plt.savefig(fname, dpi = 300, transparent = True)
    plt.show()


if __name__ == '__main__':
    plot_squeezed_iterates(1e-1, 75, 1.0, 0.2, "squeezed_iterates_1")
    plot_squeezed_iterates(np.sqrt(1.5), 75, 1.0, 0.2, "squeezed_iterates_2")



==> appendix/multiplicative_updates/figures/iterates.py <==
import numpy as np

# Generates a sequence of iterates.
def gen_seq(x_0, x_star, eta, errs):
    """ x_0 Initialization
        x_star Target
        eta Step size
        errs An array of errors.

        Outputs iterates for len(errs) + 1 number of iterations.
    """
    x = np.empty(len(errs) + 1)
    x[0] = x_0
    for t in range(len(errs)):
        x[t+1] = x[t] * (1.0 - 4.0 * eta * (x[t] - x_star + errs[t])) ** 2
    return x


